New physics in the angular distribution of $B_c^- \to J/\psi (\to \mu^+ \mu^-)\tau^- (\to \pi^- \nu_\tau)\bar{\nu}_\tau$ decay

In $B_c^- \to J/\psi (\to \mu^+ \mu^-)\tau^-\bar{\nu}_\tau$ decay, the three-momentum $\boldsymbol{p}_{\tau^-}$ cannot be determined accurately due to the decay products of $\tau^-$ inevitably include an undetected $\nu_{\tau}$. As a consequence, the angular distribution of this decay cannot be measured. In this work, we construct a {\it measurable} angular distribution by considering the subsequent decay $\tau^- \to \pi^- \nu_\tau$. The full cascade decay is $B_c^- \to J/\psi (\to \mu^+ \mu^-)\tau^- (\to \pi^- \nu_\tau)\bar{\nu}_\tau$, in which the three-momenta $\boldsymbol{p}_{\mu^+}$, $\boldsymbol{p}_{\mu^-}$, and $\boldsymbol{p}_{\pi^-}$ can be measured. The five-fold differential angular distribution containing all Lorentz structures of the new physics (NP) effective operators can be written in terms of twelve angular observables $\mathcal{I}_i (q^2, E_\pi)$. Integrating over the energy of pion $E_\pi$, we construct twelve normalized angular observables $\widehat{\mathcal{I}}_i(q^2)$ and two lepton-flavor-universality ratios $R(P_{L,T}^{J/\psi})(q^2)$. Based on the $B_c \to J/\psi$ form factors calculated by the latest lattice QCD and sum rule, we predict the $q^2$ distribution of all $\widehat{\mathcal{I}}_i$ and $R(P_{L,T}^{J/\psi})$ both within the Standard Model and in eight NP benchmark points. We find that the benchmark BP2 (corresponding to the hypothesis of tensor operator) has the greatest effect on all $\widehat{\mathcal{I}}_{i}$ and $R(P_{L,T}^{J/\psi})$, except $\widehat{\mathcal{I}}_{5}$. The ratios $R(P_{L,T}^{J/\psi})$ are more sensitive to the NP with pseudo-scalar operators than the $\widehat{\mathcal{I}}_{i}$. Finally, we discuss the symmetries in the angular observables and present a model-independent method to determine the existence of tensor operators.

==> anc/supplementary_material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     57487,       1623]
NotebookOptionsPosition[     54681,       1580]
NotebookOutlinePosition[     55054,       1596]
CellTagsIndexPosition[     55011,       1593]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Dimensionless factors ",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0d9e2e81-1331-4058-966a-33d4f5d00fa9"],
 " and ",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "e9b06ab7-23f6-43d2-aa25-91a92e6bef5a"]
}], "Section",
 CellChangeTimes->{{3.8313334288595676`*^9, 
  3.831333478503175*^9}},ExpressionUUID->"61a8c6bd-05da-4e42-8572-\
0a20f2864a58"],

Cell[BoxData[
 RowBox[{
  RowBox[{"St", "=", 
   RowBox[{
    RowBox[{"-", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "-", 
    SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.813011966653517*^9, 3.813011983027816*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"bc04003a-a042-48cb-a765-364f29e50b11"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
         SuperscriptBox["\[Omega]\[Pi]", "2"]}], ")"}]}]]}], 
    SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       SuperscriptBox["\[Kappa]\[Pi]", "4"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Omega]\[Pi]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", "\[Omega]\[Pi]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], "+", 
         RowBox[{"10", " ", "\[Omega]\[Pi]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8130119792724357`*^9, 3.8130119843692536`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"e0a9db1c-2450-4453-87d2-d73a11128796"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2", "=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
       RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", "\[Omega]\[Pi]"}], 
      ")"}]}], 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
      SuperscriptBox["\[Omega]\[Pi]", "2"]}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.81301199196469*^9, 3.8130119954951863`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"e7ca9c2d-c9c4-4123-815e-16740c830d6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
         SuperscriptBox["\[Omega]\[Pi]", "2"]}], ")"}]}]]}], 
    SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]\[Pi]", "4"]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
       SuperscriptBox["\[Omega]\[Pi]", "2"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", "\[Omega]\[Pi]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{"3", "-", 
         RowBox[{"6", " ", "\[Omega]\[Pi]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "4"], "-", 
         RowBox[{"2", " ", "\[Omega]\[Pi]"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8130120036414967`*^9, 3.813012008811639*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"642268c3-02fe-4b6f-977e-e22662a42503"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S1T", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Omega]\[Pi]", "2"]}], ")"}]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]\[Pi]", "6"]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], "+", 
         RowBox[{"2", " ", "\[Omega]\[Pi]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}]}], 
        ")"}]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "\[Omega]\[Pi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "\[Omega]\[Pi]"}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
          "\[Omega]\[Pi]"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"10", " ", "\[Omega]\[Pi]"}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813012016539835*^9, 3.813012023279661*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"b3a780c1-a38c-4ec8-b777-300567208ac3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S2T", "=", 
   FractionBox[
    RowBox[{"4", " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
       RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}]}], 
      ")"}]}], 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
      SuperscriptBox["\[Omega]\[Pi]", "2"]}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.813012037305217*^9, 3.8130120501249065`*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"f162575c-d1d2-4b66-aefa-c993801ef1fd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"S3T", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
         SuperscriptBox["\[Omega]\[Pi]", "2"]}], ")"}]}]]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       SuperscriptBox["\[Kappa]\[Pi]", "6"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
       SuperscriptBox["\[Omega]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]\[Pi]"}], ")"}]}], "+", 
         "\[Omega]\[Pi]"}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "4"], "-", 
         RowBox[{"6", " ", "\[Omega]\[Pi]"}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "\[Omega]\[Pi]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "\[Omega]\[Pi]"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8130120667644334`*^9, 3.813012076680969*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"df0f4e3c-8621-4828-922b-504c00a74ee5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Rt", "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SqrtBox["2"], " ", "\[Kappa]\[Tau]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "\[Omega]\[Pi]"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}]}], 
       ")"}]}], 
     SqrtBox[
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
       SuperscriptBox["\[Omega]\[Pi]", "2"]}]]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.81301208513138*^9, 3.813012089955489*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"fd4ea89a-d835-44c1-87af-759a7aaf4831"],

Cell[BoxData[
 RowBox[{
  RowBox[{"RtT", "=", 
   FractionBox[
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "-", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], "-", 
          RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
        "\[Omega]\[Pi]"}], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "4"], "-", "\[Omega]\[Pi]", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]"}]}], 
         ")"}]}]}], ")"}]}], 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
      SuperscriptBox["\[Omega]\[Pi]", "2"]}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.813012097698821*^9, 3.813012103372097*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"1b5dd583-a40d-43e6-ba29-a74f82a8166b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R1", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Omega]\[Pi]", "2"]}], ")"}]}]], "\[Kappa]\[Tau]", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", "\[Omega]\[Pi]"}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", " ", "\[Omega]\[Pi]"}]}], ")"}]}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]\[Pi]"}], ")"}], " ", 
          "\[Omega]\[Pi]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"\[Omega]\[Pi]", "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["\[Omega]\[Pi]", "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", "\[Omega]\[Pi]"}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"8", " ", "\[Omega]\[Pi]"}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8130121166958*^9, 3.8130121210571423`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"e803dbe7-edd6-4d77-9a18-5b9c03418266"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R2", "=", 
   FractionBox[
    RowBox[{"2", " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
       RowBox[{"2", " ", "\[Omega]\[Pi]"}]}], ")"}]}], 
    SqrtBox[
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
      SuperscriptBox["\[Omega]\[Pi]", "2"]}]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.81301212756981*^9, 3.813012131997277*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"795bbdef-058a-4c6b-afa7-bf39c1aa71a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"R3", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Omega]\[Pi]", "2"]}], ")"}]}]], "\[Kappa]\[Tau]", 
    " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
         RowBox[{"3", " ", "\[Omega]\[Pi]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", "\[Omega]\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "\[Omega]\[Pi]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Omega]\[Pi]"}], ")"}], " ", 
          "\[Omega]\[Pi]"}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"3", "-", 
            RowBox[{"4", " ", "\[Omega]\[Pi]"}]}], ")"}], " ", 
          "\[Omega]\[Pi]"}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"3", " ", "\[Omega]\[Pi]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            RowBox[{"8", " ", "\[Omega]\[Pi]"}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Omega]\[Pi]", "2"]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.813012141687521*^9, 3.8130121480786514`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"26f155be-8f48-4f52-ae16-68bba1ab5115"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["E", "\[Pi]"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "cfabdab3-19b8-421b-b4ff-c773b53dd8af"],
 "-integrated factors ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["S", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7479a7c3-8380-47cb-93c9-dd6e46bb2bad"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["R", "_"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "b5011edc-38cd-4e35-8364-0b42ba7770be"]
}], "Section",
 CellChangeTimes->{{3.8313336643320293`*^9, 3.83133373362903*^9}, 
   3.83133519779506*^9, 
   3.8313352695673957`*^9},ExpressionUUID->"a8d71be3-69f0-48c1-9bf2-\
09f9dc18b2c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bSt", "=", 
   FractionBox[
    RowBox[{
     SqrtBox["q2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], "2"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.831334718976087*^9, 3.8313347427927866`*^9}, {
  3.831349794606497*^9, 3.8313498002622256`*^9}, {3.831349869056172*^9, 
  3.83134987006269*^9}},ExpressionUUID->"6989d37c-8698-4d6b-9bc9-\
a467813203e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bS1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"16", " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "-", 
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
        RowBox[{"2", " ", "\[Kappa]\[Pi]"}]], "]"}]}], 
     RowBox[{"8", " ", "\[Kappa]\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
        RowBox[{"2", " ", "\[Kappa]\[Pi]", " ", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "]"}]}], 
     RowBox[{"8", " ", "\[Kappa]\[Pi]"}]], "-", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "8"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], "2"], 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.83133474679115*^9, 3.8313347765461636`*^9}, 
   3.831349802896859*^9, {3.831349888368576*^9, 
   3.831349889388936*^9}},ExpressionUUID->"a744a871-1ca6-4b74-8877-\
77f54300af91"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bS2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox["q2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "6"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Kappa]\[Tau]", "4"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}]]}], "-", 
    RowBox[{
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}]], "]"}]}], "-", 
    RowBox[{
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831334819192088*^9, 3.8313348235716643`*^9}, 
   3.831349806940755*^9, {3.831349906973768*^9, 
   3.831349908064698*^9}},ExpressionUUID->"42fa43cc-51f8-419b-a4e4-\
ed5e6a51773c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bS3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox["q2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "6"]}], "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "8"], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Kappa]\[Tau]", "4"]}], "+", 
            SuperscriptBox["\[Kappa]\[Tau]", "6"]}], ")"}]}]}], ")"}]}], 
      RowBox[{"16", " ", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}]]}], "-", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["q2"], " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{"1", "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
        RowBox[{"2", " ", "\[Kappa]\[Pi]"}]], "]"}]}], 
     RowBox[{"8", " ", "\[Kappa]\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["q2"], " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
      RowBox[{"ArcTanh", "[", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
        RowBox[{"2", " ", "\[Kappa]\[Pi]", " ", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "]"}]}], 
     RowBox[{"8", " ", "\[Kappa]\[Pi]"}]], "-", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "8"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], "2"], 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831334833244824*^9, 3.8313348586374593`*^9}, 
   3.831349811726449*^9, {3.8313499332043552`*^9, 
   3.831349934296116*^9}},ExpressionUUID->"ca25daf1-c3dc-4d45-8870-\
8b64fa3a5e7a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bS1T", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "4"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "6"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]"}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]", " ", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], "2"], 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8313348680151677`*^9, 3.8313349009666557`*^9}, 
   3.831349815436314*^9, {3.831349957521695*^9, 
   3.831349958834633*^9}},ExpressionUUID->"d5b29ed3-1d1f-42fa-a0b5-\
a4483243c186"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bS2T", "=", 
   RowBox[{
    RowBox[{
     SqrtBox["q2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "-", 
       SuperscriptBox["\[Kappa]\[Tau]", "6"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}]], "]"}]}], "+", 
    RowBox[{"4", " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8313349079154377`*^9, 3.8313349327614636`*^9}, 
   3.831349819615208*^9, {3.8313499898565493`*^9, 
   3.831349990840268*^9}},ExpressionUUID->"8dc21119-8dbf-46c6-86a3-\
2f1a7ccd38cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bS3T", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], "2"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"10", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "4"]}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "6"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]"}]], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]", " ", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "2"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], "2"], 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8313349697435527`*^9, 3.8313349927931347`*^9}, 
   3.8313498241492233`*^9, {3.831350008473392*^9, 
   3.831350009490943*^9}},ExpressionUUID->"75c21413-f4ac-4ed9-9659-\
937536096248"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bRt", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["\[Kappa]\[Pi]", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"], " ", "\[Kappa]\[Tau]"}]], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}]], "]"}]}], "+", 
    RowBox[{
     SqrtBox["2"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8313350094762816`*^9, 3.831335026712031*^9}, 
   3.831349828283008*^9, {3.8313500291115627`*^9, 
   3.8313500301252775`*^9}},ExpressionUUID->"10904c34-cbc5-4154-95d3-\
66a055c90baf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bRtT", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[Kappa]\[Tau]", "4"]}]}], ")"}]}]}], ")"}]}], 
     RowBox[{
      SqrtBox["2"], " ", 
      SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"1", "-", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}]], "]"}]}], "+", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SqrtBox["q2"], " ", 
     SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831335051622227*^9, 3.83133507111893*^9}, 
   3.8313498343158665`*^9, {3.831350054327868*^9, 
   3.831350055303381*^9}},ExpressionUUID->"37c11e36-7650-4e22-b24c-\
67ce3088a2d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bR1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       SqrtBox["q2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "8"}], " ", 
          SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
          SuperscriptBox["\[Kappa]\[Tau]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["\[Kappa]\[Tau]", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Kappa]\[Tau]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Kappa]\[Tau]", "2"]}]}], ")"}]}]}], ")"}]}], 
      RowBox[{"4", " ", "\[Kappa]\[Tau]"}]]}], "-", 
    RowBox[{
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]"}]], "]"}]}], "+", 
    RowBox[{
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]", " ", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], "2"], 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8313350899042044`*^9, 3.831335093805764*^9}, 
   3.83134984113756*^9, {3.8313500698454933`*^9, 
   3.8313500712304416`*^9}},ExpressionUUID->"2f087325-0491-4cb4-9e2f-\
f7bab0118d64"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bR2", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}], "\[Kappa]\[Tau]"], 
    "+", 
    RowBox[{"4", " ", 
     SqrtBox["q2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], " ", "\[Kappa]\[Tau]", 
     " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "-", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], " ", 
     RowBox[{"Log", "[", "\[Kappa]\[Tau]", "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.831335113306362*^9, 3.8313351249961305`*^9}, 
   3.831349845393758*^9, {3.8313500849804106`*^9, 
   3.831350086225432*^9}},ExpressionUUID->"d29f3c6f-2b7d-4681-8114-\
3bde79e19ec7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"bR3", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", 
      SqrtBox["q2"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "4"], "-", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}], 
     RowBox[{"4", " ", "\[Kappa]\[Tau]"}]], "-", 
    RowBox[{"3", " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[Kappa]\[Pi]", "2"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]"}]], "]"}]}], "+", 
    RowBox[{"3", " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Pi]", " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "2"]}], ")"}], " ", 
     RowBox[{"ArcTanh", "[", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], "+", 
        SuperscriptBox["\[Kappa]\[Tau]", "4"]}], 
       RowBox[{"2", " ", "\[Kappa]\[Pi]", " ", 
        SuperscriptBox["\[Kappa]\[Tau]", "2"]}]], "]"}]}], "-", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[Kappa]\[Pi]", "2"]}], ")"}], "2"], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], " ", 
     SqrtBox["q2"], " ", "\[Kappa]\[Tau]", " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Kappa]\[Pi]", "4"], "+", 
       SuperscriptBox["\[Kappa]\[Tau]", "4"], "+", 
       RowBox[{
        SuperscriptBox["\[Kappa]\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Kappa]\[Tau]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}]}]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Kappa]\[Pi]", "2"]}], "+", 
          SuperscriptBox["\[Kappa]\[Tau]", "4"]}], ")"}], "2"], 
       SuperscriptBox["\[Kappa]\[Tau]", "4"]], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8313351585561624`*^9, 3.831335162361142*^9}, 
   3.8313498481845207`*^9, {3.8313500965745893`*^9, 
   3.831350097167802*^9}},ExpressionUUID->"0a205133-3364-47a1-b986-\
ac66079c5f93"]
}, Closed]]
},
WindowSize->{933, 686},
WindowMargins->{{Automatic, 6}, {-87, Automatic}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 476, 14, 83, "Section",ExpressionUUID->"61a8c6bd-05da-4e42-8572-0a20f2864a58"],
Cell[1059, 38, 434, 11, 35, "Input",ExpressionUUID->"bc04003a-a042-48cb-a765-364f29e50b11"],
Cell[1496, 51, 1880, 51, 119, "Input",ExpressionUUID->"e0a9db1c-2450-4453-87d2-d73a11128796"],
Cell[3379, 104, 735, 21, 74, "Input",ExpressionUUID->"e7ca9c2d-c9c4-4123-815e-16740c830d6a"],
Cell[4117, 127, 1768, 47, 119, "Input",ExpressionUUID->"642268c3-02fe-4b6f-977e-e22662a42503"],
Cell[5888, 176, 2097, 58, 145, "Input",ExpressionUUID->"b3a780c1-a38c-4ec8-b777-300567208ac3"],
Cell[7988, 236, 793, 22, 74, "Input",ExpressionUUID->"f162575c-d1d2-4b66-aefa-c993801ef1fd"],
Cell[8784, 260, 2070, 57, 145, "Input",ExpressionUUID->"df0f4e3c-8621-4828-922b-504c00a74ee5"],
Cell[10857, 319, 820, 23, 78, "Input",ExpressionUUID->"fd4ea89a-d835-44c1-87af-759a7aaf4831"],
Cell[11680, 344, 1087, 30, 78, "Input",ExpressionUUID->"1b5dd583-a40d-43e6-ba29-a74f82a8166b"],
Cell[12770, 376, 1925, 54, 145, "Input",ExpressionUUID->"e803dbe7-edd6-4d77-9a18-5b9c03418266"],
Cell[14698, 432, 739, 20, 74, "Input",ExpressionUUID->"795bbdef-058a-4c6b-afa7-bf39c1aa71a7"],
Cell[15440, 454, 2099, 60, 145, "Input",ExpressionUUID->"26f155be-8f48-4f52-ae16-68bba1ab5115"]
}, Closed]],
Cell[CellGroupData[{
Cell[17576, 519, 739, 22, 64, "Section",ExpressionUUID->"a8d71be3-69f0-48c1-9bf2-09f9dc18b2c3"],
Cell[18318, 543, 747, 21, 65, "Input",ExpressionUUID->"6989d37c-8698-4d6b-9bc9-a467813203e9"],
Cell[19068, 566, 4400, 123, 288, "Input",ExpressionUUID->"a744a871-1ca6-4b74-8877-77f54300af91"],
Cell[23471, 691, 2511, 71, 164, "Input",ExpressionUUID->"42fa43cc-51f8-419b-a4e4-ed5e6a51773c"],
Cell[25985, 764, 4332, 119, 288, "Input",ExpressionUUID->"ca25daf1-c3dc-4d45-8870-8b64fa3a5e7a"],
Cell[30320, 885, 4313, 121, 262, "Input",ExpressionUUID->"d5b29ed3-1d1f-42fa-a0b5-a4483243c186"],
Cell[34636, 1008, 2148, 58, 139, "Input",ExpressionUUID->"8dc21119-8dbf-46c6-86a3-2f1a7ccd38cd"],
Cell[36787, 1068, 4202, 117, 262, "Input",ExpressionUUID->"75c21413-f4ac-4ed9-9659-937536096248"],
Cell[40992, 1187, 2517, 72, 168, "Input",ExpressionUUID->"10904c34-cbc5-4154-95d3-66a055c90baf"],
Cell[43512, 1261, 2473, 70, 168, "Input",ExpressionUUID->"37c11e36-7650-4e22-b24c-67ce3088a2d8"],
Cell[45988, 1333, 4089, 113, 260, "Input",ExpressionUUID->"2f087325-0491-4cb4-9e2f-f7bab0118d64"],
Cell[50080, 1448, 1213, 35, 63, "Input",ExpressionUUID->"d29f3c6f-2b7d-4681-8114-3bde79e19ec7"],
Cell[51296, 1485, 3369, 92, 212, "Input",ExpressionUUID->"0a205133-3364-47a1-b986-ac66079c5f93"]
}, Closed]]
}
]
*)


